Coherence by Construction: Synthesizing CTI Knowledge Graphs and the Formal Limits of Coherence Validation

Synthesizing relational training data such as knowledge graphs with a large language model typically emits structured objects one at a time, which keeps each object valid but leaves the relationships between them ungrounded. We study an alternative paradigm, generation by simulation: rather than describing a relational artifact, we simulate a process that produces it and take the artifact to be its causal record. Language-model agents propose intent and a deterministic referee resolves outcomes against an explicit world model, so a relation is emitted only when the event it represents occurs, making coherence a property of construction. We instantiate the paradigm for cyber threat intelligence knowledge graphs in the STIX 2.1 standard with three engines, among them an evolutionary engine applying language-model genetic operators to structured graph genomes, sharing a deterministic compiler that makes malformed and dangling output unrepresentable. We prove referential closure, causal grounding, and identifier stability, an ablation localizes each to the referee and world model rather than the policy, and two independent LLM judges reproduce the rubric's engine ranking. Our central result is cautionary, and we prove it: a validator reading any graph feature set a structure-matched random graph can reproduce is uninformative about coherence for a coherence-by-construction generator. Using Erd\H{o}s-R\'enyi controls we realize the theorem four times, as structural separation, embedding transfer, inductive link prediction, and real-data augmentation each reward a triviality rather than coherence; we give the mechanism behind each and the conditions a valid benchmark must meet.

==> anc/fig_architecture.tex <==
\documentclass{standalone}
\usepackage{tikz}
\usetikzlibrary{arrows.meta, positioning, patterns, calc}
\usepackage{xcolor}
\definecolor{msteel}{RGB}{74,111,165}
\definecolor{mblue}{RGB}{47,95,140}
\definecolor{morange}{RGB}{211,151,61}
\definecolor{mteal}{RGB}{72,140,132}
\definecolor{msand}{RGB}{241,236,226}
\definecolor{mbrick}{RGB}{166,89,75}
\begin{document}
\begin{tikzpicture}[
    scale=0.85, transform shape,
    font=\scriptsize,
    box/.style={draw, rounded corners=2pt, minimum height=7.5mm,
                align=center, inner sep=3pt},
    agent/.style={box, fill=msteel!14},
    mech/.style={box, fill=msteel!32},
    output/.style={box, fill=mteal!40, font=\scriptsize\bfseries},
    find/.style={box, fill=msand, text width=29.5mm, minimum height=17mm,
                 inner sep=2.5pt},
    irbox/.style={box, fill=white, font=\tiny\ttfamily, align=left},
    arr/.style={-{Latex[length=1.8mm]}, semithick},
    darr/.style={{Latex[length=1.8mm]}-{Latex[length=1.8mm]}, semithick},
    lab/.style={font=\tiny, gray!90!black, align=center},
    node distance=4mm,
]
% ======================= LEFT: schema-forced path =======================
\node[draw, dashed, rounded corners=3pt, minimum width=42mm,
      minimum height=51mm, anchor=north west, fill=gray!6] (sfpanel) at (0,0) {};
\node[anchor=north west, font=\scriptsize\bfseries] at (0.15,-0.12)
  {Schema-forced (baseline)};
\node[agent, minimum width=30mm] (sfllm) at (2.1,-1.15) {LLM};
\node[mech, minimum width=30mm] (sfval) at (2.1,-2.45)
  {Schema validation\\[-1pt]\scriptsize(per object)};
\draw[arr] (sfllm) -- node[lab, right=0.5mm] {one object\\at a time} (sfval);
% fragmented glyph
\draw[arr] (sfval.south) -- +(0,-0.5)
  node[lab, pos=0.5, right=0.5mm, align=left] {edges asserted,\\not caused};
\begin{scope}[shift={(2.1,-3.8)}]
  \foreach \p/\q in {-1.3/-0.85, -0.25/0.2, 0.85/1.3}{
    \fill (\p,0.18) circle (1.1pt); \fill (\q,-0.18) circle (1.1pt);
    \draw[thin] (\p,0.18) -- (\q,-0.18);}
\end{scope}
\node[lab] at (2.1,-4.35) {fragmented: $7.1$ components/bundle};

% ===================== RIGHT: generation by simulation ==================
\node[draw, rounded corners=3pt, minimum width=131mm, minimum height=51mm,
      anchor=north west, fill=msteel!5] (mirpanel) at (4.7,0) {};
\node[anchor=north west, font=\scriptsize\bfseries] at (4.85,-0.12)
  {Generation by simulation (Mirage)};
% wargaming loop
\node[agent, minimum width=21mm] (red) at (6.5,-1.05) {Attacker\\agent (LLM)};
\node[agent, minimum width=21mm] (blue) at (6.5,-2.15) {Defender\\agent (LLM)};
\node[lab] at (6.5,-2.95) {fog-of-war views;\\agents never\\assert success};
\node[mech, minimum width=21mm] (ref) at (9.6,-1.05)
  {Deterministic\\referee};
\node[mech, minimum width=24mm] (world) at (9.6,-2.38)
  {World model\\[-1pt]\scriptsize hosts, services, vulns, alerts};
\draw[arr] (red.east) -- node[lab, above=0mm] {intent} (ref.west);
\draw[arr] (blue.east) -- (ref.west);
\draw[darr] (ref) -- (world);
\node[mech, minimum width=20mm] (log) at (12.6,-1.05)
  {Event log\\\scriptsize resolved\\[-1pt]\scriptsize events only};
\draw[arr] (ref.east) -- (log.west);
% engines A and C feed IR
\node[agent, text width=20mm] (engA) at (6.5,-4.2)
  {Engine A: typed skeleton $+$\\semantic painting};
\node[agent, text width=20mm] (engC) at (9.6,-4.2)
  {Engine C: LLM genetic ops;\\deterministic selection};
% IR with embedded snippet
\node[irbox, text width=19mm] (ir) at (12.6,-2.7)
  {TA:0 -uses-> MAL:1\\MAL:1 -targets-> H:4\\MAL:1 \{"name": ...\}};
\node[lab, anchor=north] at ([xshift=-10mm,yshift=-1mm]ir.south)
  {shared IR\\(line-based)};
\draw[arr] (log.south) -- (ir.north);
\draw[arr] (engA.east) -- ++(0.3,0) |- ([yshift=-2mm]ir.west);
\draw[arr] (engC.east) -| ([xshift=-2mm]ir.south);
% compiler -> stix -> glyph
\node[mech, minimum width=22mm] (comp) at (15.65,-1.05)
  {Deterministic compiler\\\scriptsize whitelist; closure;\\[-1pt]\scriptsize identifier stability};
\node[output, minimum width=22mm] (stix) at (15.65,-2.6) {STIX 2.1\\bundle};
\draw[arr] (ir.east) -| ([xshift=-3mm]comp.south west) -- (comp.south west);
\draw[arr] (comp.south) -- node[lab, right=0.5mm]
  {malformed output\\unrepresentable} (stix.north);
% connected glyph
\begin{scope}[shift={(15.65,-3.85)}]
  \fill (0,0.22) circle (1.1pt);
  \foreach \a in {-1.2,-0.6,0,0.6,1.2}{
    \fill (\a,-0.2) circle (1.1pt); \draw[thin] (0,0.22) -- (\a,-0.2);}
  \draw[thin] (-1.2,-0.2) -- (-0.6,-0.2);
\end{scope}
\node[lab] at (15.65,-4.35) {coherent: $1.5$ components/bundle};

% ========================= BOTTOM: validation strip =====================
\node[font=\scriptsize\bfseries] at (8.75,-5.55)
  {Validation suite: every metric has a mechanism};
\node[find, anchor=north west] (v1) at (0.0,-5.85)
  {\textbf{Rubric $+$ vacuous passes:} causal engines never violate an
   instantiated rule; random graphs pass by absence (earned $0.46$--$0.50$)};
\node[find, anchor=north west] (v2) at (3.5,-5.85)
  {\textbf{Two blind LLM judges:} engine ranking reproduced across
   providers ($\rho$ up to $0.75$); schema-forced floored on realism};
\node[find, anchor=north west] (v3) at (7.0,-5.85)
  {\textbf{Discriminator $+$ ER control (F1, F2):} engines structurally
   distinct (AUC $1.0$); separation from ATT\&CK uninformative};
\node[find, anchor=north west] (v4) at (10.5,-5.85)
  {\textbf{Inductive transfer (F3):} rewards statistical regularity;
   random ER corpus transfers at least as well as Mirage};
\node[find, anchor=north west] (v5) at (14.0,-5.85)
  {\textbf{Augmentation (F4):} RotatE gains on every seed, but
   volume-matched random control gains equally};
\draw[arr] (2.1,-4.55) -- (1.6,-5.82);
\draw[arr] (15.65,-4.55) -- (15.4,-5.82);
\end{tikzpicture}
\end{document}


==> anc/fig_cohesion.tex <==
\documentclass{standalone}
\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\usetikzlibrary{calc}
\usepackage{xcolor}
\definecolor{mblue}{RGB}{47,95,140}
\definecolor{morange}{RGB}{211,151,61}
\begin{document}
\begin{tikzpicture}
\begin{axis}[
    name=top,
    width=7.4cm, height=4.0cm,
    ybar=2pt, /pgf/bar width=8pt,
    symbolic x coords={War,Evol,SF,Proc},
    xtick=data, enlarge x limits=0.15,
    ylabel={Score},
    tick label style={font=\footnotesize}, label style={font=\footnotesize},
    ymin=0.5, ymax=1.08, ytick={0.5,0.6,0.7,0.8,0.9,1.0},
    major grid style={dashed, gray!35}, ymajorgrids,
    legend columns=2, legend cell align=left,
    legend style={font=\footnotesize, draw=none, fill=none, at={(0.5,1.02)},
        anchor=south, /tikz/every even column/.append style={column sep=6pt}}]
\addplot+[draw=mblue!80!black, fill=mblue, error bars/.cd, y dir=both, y explicit,
    error bar style={black, line width=0.6pt}]
    coordinates {(War,0.95)+-(0.02,0.02) (Evol,0.98)+-(0.01,0.02)
                 (SF,0.98)+-(0.02,0.02) (Proc,0.81)+-(0.02,0.02)};
\addplot+[draw=morange!85!black, fill=morange, error bars/.cd, y dir=both, y explicit,
    error bar style={black, line width=0.6pt}]
    coordinates {(War,1.00)+-(0.0,0.005) (Evol,1.00)+-(0.0,0.005)
                 (SF,0.83)+-(0.02,0.02) (Proc,0.61)+-(0.02,0.02)};
\legend{Structural,Semantic}
\end{axis}
\begin{axis}[
    name=bot, at={($(top.below south west)-(0,0.25cm)$)}, anchor=north west,
    width=7.4cm, height=4.0cm,
    ybar, /pgf/bar width=11pt,
    symbolic x coords={War,Evol,SF,Proc},
    xtick=data, enlarge x limits=0.15,
    xlabel={Engine}, ylabel={Mean comps.},
    tick label style={font=\footnotesize}, label style={font=\footnotesize},
    ymin=0, ymax=9, ytick={0,2,4,6,8},
    major grid style={dashed, gray!35}, ymajorgrids,
    nodes near coords, nodes near coords style={font=\footnotesize},
    every node near coord/.append style={anchor=south}]
\addplot+[draw=mblue!80!black, fill=mblue]
    coordinates {(War,1.64) (Evol,1.44) (SF,7.08) (Proc,4.86)};
\draw[dashed, line width=0.9pt] ({rel axis cs:0,0}|-{axis cs:War,1}) -- ({rel axis cs:1,0}|-{axis cs:War,1});
\end{axis}
\end{tikzpicture}
\end{document}

